Calculating the Single-Particle Many-body Green's Functions via the Quantum Singular Value Transform Algorithm

The Quantum Singular Value Transformation (QSVT) is a technique that provides a unified framework for describing many of the quantum algorithms discovered to date. We implement a noise-free simulation of the technique to investigate how it can be used to perform matrix inversion, which is an important step in calculating the single-particle Green's function in the Lehmann representation. Due to the inverse function not being defined at zero, we explore the effect of approximating f(x)=1/x with a polynomial. This is carried out by calculating the single-particle Green's function of the two-site single-impurity Anderson model. We also propose a new circuit construction for the linear combination of unitaries block encoding technique, that reduces the number of single and two-qubit gates required.

==> anc/phi_kappa_10.json <==
{"phi": [0.785398163397459, -3.20354974072604e-14, 8.32155102407637e-14, -1.88122034141598e-13, 3.88254933813066e-13, -7.50099392756721e-13, 1.37703811859899e-12, -2.42556980842393e-12, 4.12943394549947e-12, -6.82975471130485e-12, 1.10168153504061e-11, -1.73858344520059e-11, 2.69095468186375e-11, -4.09320975172102e-11, 6.12917488743168e-11, -9.04761493372966e-11, 1.31820468786554e-10, -1.89757004229489e-10, 2.70127625518054e-10, -3.80572451762672e-10, 5.31010450132894e-10, -7.3423066390765e-10, 1.00661357515727e-09, -1.36901007197755e-09, 1.84780309758263e-09, -2.47618530848939e-09, 3.29568916036058e-09, -4.35801260071942e-09, 5.72718243165899e-09, -7.48211260441817e-09, 9.71961227721284e-09, -1.25579110079163e-08, 1.61407693710611e-08, -2.06422587761012e-08, 2.62722924669856e-08, -3.32830049330319e-08, 4.19760806394533e-08, -5.27111445177586e-08, 6.59153321840841e-08, -8.20941663017538e-08, 1.01843878252215e-07, -1.25865314817542e-07, 1.54979583395911e-07, -1.9014559324087e-07, 2.32479658590302e-07, -2.83277331093002e-07, 3.44037639823907e-07, -4.16489914232595e-07, 5.02623369676665e-07, -6.04719636878068e-07, 7.25388412204393e-07, -8.67606402287155e-07, 1.03475973274355e-06, -1.23068997676083e-06, 1.45974395492978e-06, -1.72682743634798e-06, 2.03746285747074e-06, -2.39785115267485e-06, 2.81493776659174e-06, -3.29648289109385e-06, 3.85113593335507e-06, -4.48851419336135e-06, 5.21928568465254e-06, -6.05525598794237e-06, 7.00945898818469e-06, -8.09625128370003e-06, 9.33141001475189e-06, -1.07322337916419e-05, 1.23176463486534e-05, -1.4108302488288e-05, 1.61266958118521e-05, -1.83972676690789e-05, 2.0946516694738e-05, -2.38031082280956e-05, 2.69979828475082e-05, -3.05644631846786e-05, 3.45383581203063e-05, -3.89580633958323e-05, 4.38646576246309e-05, -4.93019926252017e-05, 5.53167769514825e-05, -6.19586514535636e-05, 6.92802556617964e-05, -7.73372837621356e-05, 8.61885289096265e-05, -9.58959146126615e-05, 0.000106524511926634, -0.000118142541201066, 0.000130821357150761, -0.000144635416051345, 0.000159662223916044, -0.00017598226456035, 0.000193678906544196, -0.000212838288067369, 0.000233549178990425, -0.000255902819275594, 0.00027999273326601, -0.000305914519360348, 0.000333765614796983, -0.000363645035423565, 0.000395653090496941, -0.000429891072750291, 0.000466460924143976, -0.000505464877922934, 0.000547005077795487, -0.000591183175260748, 0.000638099906310771, -0.000687854648940492, 0.000740544963102904, -0.000796266114937657, 0.000855110587299488, -0.000917167578787902, 0.000982522493656282, -0.00105125642513286, 0.00112344563483334, -0.00119916103107295, 0.00127846764899548, -0.00136142413552792, 0.00144808224224541, -0.00153848632927483, 0.00163267288340059, -0.00173067005353572, 0.00183249720671072, -0.00193816450768429, 0.00204767252522657, -0.00216101186802845, 0.00227816285309374, -0.00239909520933324, 0.00252376781893358, -0.00265212849890493, 0.00278411382502444, -0.00291964900018615, 0.00305864776895509, -0.00320101237988639, 0.00334663359692466, -0.00349539076095188, 0.00364715190227942, -0.00380177390461503, 0.0039591027207577, -0.00411897363999327, 0.00428121160687789, -0.00444563159081626, 0.00461203900555258, -0.0047802301774102, 0.00494999286083559, -0.0051211067995204, 0.00529334433110835, -0.00546647103321739, 0.00564024640825428, -0.00581442460424067, 0.00598875516862761, -0.00616298383184193, -0.00616298383184193, 0.00598875516862761, -0.00581442460424067, 0.00564024640825428, -0.00546647103321739, 0.00529334433110835, -0.0051211067995204, 0.00494999286083559, -0.0047802301774102, 0.00461203900555258, -0.00444563159081626, 0.00428121160687789, -0.00411897363999327, 0.0039591027207577, -0.00380177390461503, 0.00364715190227942, -0.00349539076095188, 0.00334663359692466, -0.00320101237988639, 0.00305864776895509, -0.00291964900018615, 0.00278411382502444, -0.00265212849890493, 0.00252376781893358, -0.00239909520933324, 0.00227816285309374, -0.00216101186802845, 0.00204767252522657, -0.00193816450768429, 0.00183249720671072, -0.00173067005353572, 0.00163267288340059, -0.00153848632927483, 0.00144808224224541, -0.00136142413552792, 0.00127846764899548, -0.00119916103107295, 0.00112344563483334, -0.00105125642513286, 0.000982522493656282, -0.000917167578787902, 0.000855110587299488, -0.000796266114937657, 0.000740544963102904, -0.000687854648940492, 0.000638099906310771, -0.000591183175260748, 0.000547005077795487, -0.000505464877922934, 0.000466460924143976, -0.000429891072750291, 0.000395653090496941, -0.000363645035423565, 0.000333765614796983, -0.000305914519360348, 0.00027999273326601, -0.000255902819275594, 0.000233549178990425, -0.000212838288067369, 0.000193678906544196, -0.00017598226456035, 0.000159662223916044, -0.000144635416051345, 0.000130821357150761, -0.000118142541201066, 0.000106524511926634, -9.58959146126615e-05, 8.61885289096265e-05, -7.73372837621356e-05, 6.92802556617964e-05, -6.19586514535636e-05, 5.53167769514825e-05, -4.93019926252017e-05, 4.38646576246309e-05, -3.89580633958323e-05, 3.45383581203063e-05, -3.05644631846786e-05, 2.69979828475082e-05, -2.38031082280956e-05, 2.0946516694738e-05, -1.83972676690789e-05, 1.61266958118521e-05, -1.4108302488288e-05, 1.23176463486534e-05, -1.07322337916419e-05, 9.33141001475189e-06, -8.09625128370003e-06, 7.00945898818469e-06, -6.05525598794237e-06, 5.21928568465254e-06, -4.48851419336135e-06, 3.85113593335507e-06, -3.29648289109385e-06, 2.81493776659174e-06, -2.39785115267485e-06, 2.03746285747074e-06, -1.72682743634798e-06, 1.45974395492978e-06, -1.23068997676083e-06, 1.03475973274355e-06, -8.67606402287155e-07, 7.25388412204393e-07, -6.04719636878068e-07, 5.02623369676665e-07, -4.16489914232595e-07, 3.44037639823907e-07, -2.83277331093002e-07, 2.32479658590302e-07, -1.9014559324087e-07, 1.54979583395911e-07, -1.25865314817542e-07, 1.01843878252215e-07, -8.20941663017538e-08, 6.59153321840841e-08, -5.27111445177586e-08, 4.19760806394533e-08, -3.32830049330319e-08, 2.62722924669856e-08, -2.06422587761012e-08, 1.61407693710611e-08, -1.25579110079163e-08, 9.71961227721284e-09, -7.48211260441817e-09, 5.72718243165899e-09, -4.35801260071942e-09, 3.29568916036058e-09, -2.47618530848939e-09, 1.84780309758263e-09, -1.36901007197755e-09, 1.00661357515727e-09, -7.3423066390765e-10, 5.31010450132894e-10, -3.80572451762672e-10, 2.70127625518054e-10, -1.89757004229489e-10, 1.31820468786554e-10, -9.04761493372966e-11, 6.12917488743168e-11, -4.09320975172102e-11, 2.69095468186375e-11, -1.73858344520059e-11, 1.10168153504061e-11, -6.82975471130485e-12, 4.12943394549947e-12, -2.42556980842393e-12, 1.37703811859899e-12, -7.50099392756721e-13, 3.88254933813066e-13, -1.88122034141598e-13, 8.32155102407637e-14, -3.20354974072604e-14, 0.785398163397459], "scale": 0.00625, "kappa": 10}

==> anc/phi_kappa_50.json <==
{"phi": [0.785398163397451, -1.72117190032153e-15, 2.39797279534278e-15, -3.12094470988717e-15, 3.95585154454819e-15, -5.01553490787424e-15, 6.16483225972341e-15, -7.52788405327495e-15, 9.25623154261395e-15, -1.10899897651676e-14, 1.33359478221442e-14, -1.60671481308989e-14, 1.90007319588468e-14, -2.25024914424095e-14, 2.65665287006421e-14, -3.1160660571466e-14, 3.65334519004567e-14, -4.23674728662777e-14, 4.92087245821543e-14, -5.68615573761305e-14, 6.56319194022441e-14, -7.54720444753314e-14, 8.65760505214735e-14, -9.91296528797766e-14, 1.13005063166734e-13, -1.28612550383835e-13, 1.4618439566278e-13, -1.65718926554164e-13, 1.87544641586258e-13, -2.11847918015993e-13, 2.38958900447874e-13, -2.68754834740134e-13, 3.02000230972531e-13, -3.38778380805325e-13, 3.7957289300339e-13, -4.24522601700368e-13, 4.74197985500351e-13, -5.28772932397911e-13, 5.89263205701478e-13, -6.55569641509597e-13, 7.28387286861611e-13, -8.0825048611667e-13, 8.95985149555692e-13, -9.92156576115373e-13, 1.09721635501837e-12, -1.21231512284004e-12, 1.33813759265233e-12, -1.47532883145384e-12, 1.62528864163663e-12, -1.78864195223869e-12, 1.96653962092266e-12, -2.16031198081209e-12, 2.37087360540067e-12, -2.59998252360905e-12, 2.84889101559902e-12, -3.11881838527049e-12, 3.41155049285982e-12, -3.72900415476608e-12, 4.07294442854829e-12, -4.44527162937577e-12, 4.8481187726389e-12, -5.28365762152395e-12, 5.75421274697619e-12, -6.26253295301894e-12, 6.81116613854319e-12, -7.40298904971997e-12, 8.04112537232358e-12, -8.72873622698555e-12, 9.46930888861352e-12, -1.02665326220507e-11, 1.11241514590329e-11, -1.20463317293666e-11, 1.30375333326492e-11, -1.41023836660868e-11, 1.52458803752964e-11, -1.64730113005506e-11, 1.77894229028667e-11, -1.920083225353e-11, 2.07137210816213e-11, -2.23344088930372e-11, 2.40697471795535e-11, -2.59274826824319e-11, 2.79149110974542e-11, -3.00403581703589e-11, 3.23127180063608e-11, -3.47407455674864e-11, 3.7334157278333e-11, -4.01034225055299e-11, 4.30591967670628e-11, -4.62126411737212e-11, 4.95757229021586e-11, -5.31612765146664e-11, 5.69824079257519e-11, -6.10532151090364e-11, 6.53882382287068e-11, -7.00033057170473e-11, 7.49147608867297e-11, -8.01395366874188e-11, 8.56959290291455e-11, -9.16029986535428e-11, 9.78808134224473e-11, -1.04550280965249e-10, 1.11633660724088e-10, -1.1915393958609e-10, 1.27136194331798e-10, -1.35605624239392e-10, 1.44589172811568e-10, -1.54115439121532e-10, 1.64213913856221e-10, -1.74915761086984e-10, 1.86253630572721e-10, -1.98262056729134e-10, 2.10976632656124e-10, -2.24435176356142e-10, 2.38677429481633e-10, -2.53744560673949e-10, 2.69680014727018e-10, -2.86528840112691e-10, 3.04339208989042e-10, -3.23160335306455e-10, 3.4304447192228e-10, -3.64046279419916e-10, 3.86222395606165e-10, -4.0963255829323e-10, 4.34339446798936e-10, -4.604079352571e-10, 4.87906297217187e-10, -5.16905705589297e-10, 5.47480580443914e-10, -5.79708528430644e-10, 6.13670773223857e-10, -6.49451935410319e-10, 6.87140829523907e-10, -7.26829591628198e-10, 7.68614389180671e-10, -8.1259600081324e-10, 8.58879383385065e-10, -9.07573787055337e-10, 9.58793204409408e-10, -1.01265680832269e-09, 1.06928828288649e-09, -1.12881702964026e-09, 1.19137729349317e-09, -1.2571098013082e-09, 1.32616026010906e-09, -1.39868092385208e-09, 1.47482983322761e-09, -1.55477225195768e-09, 1.63867970716679e-09, -1.72673053126864e-09, 1.81911099962176e-09, -1.91601373979099e-09, 2.01764010263819e-09, -2.12419926211621e-09, 2.23590845168218e-09, -2.3529935034028e-09, 2.47568961524406e-09, -2.60424069218759e-09, 2.73890013513864e-09, -2.87993161774888e-09, 3.02760890801395e-09, -3.18221600778648e-09, 3.34404801011028e-09, -3.51341150276383e-09, 3.69062442808078e-09, -3.87601668083069e-09, 4.06993095113461e-09, -4.27272271431432e-09, 4.48476000799418e-09, -4.70642610951057e-09, 4.93811717030335e-09, -5.1802439673956e-09, 5.43323321521738e-09, -5.69752680040526e-09, 5.97358227339057e-09, -6.26187452976665e-09, 6.56289513325747e-09, -6.87715330664122e-09, 7.20517694187128e-09, -7.54751204292171e-09, 7.90472464601174e-09, -8.27740051312088e-09, 8.66614587624914e-09, -9.07158853206938e-09, 9.49437800870907e-09, -9.93518634506316e-09, 1.03947089482348e-08, -1.08736648896912e-08, 1.13727984982297e-08, -1.18928791112068e-08, 1.24347019249477e-08, -1.29990898326613e-08, 1.35868933375727e-08, -1.41989905975192e-08, 1.48362901253415e-08, -1.54997304907566e-08, 1.61902811614059e-08, -1.69089437827725e-08, 1.76567529665338e-08, -1.84347770822287e-08, 1.92441195835055e-08, -2.00859193588294e-08, 2.09613526645513e-08, -2.18716330094351e-08, 2.28180135093143e-08, -2.38017866438514e-08, 2.48242867320142e-08, -2.58868895572453e-08, 2.69910148754721e-08, -2.81381269606225e-08, 2.93297355703363e-08, -3.05673978854811e-08, 3.18527191168298e-08, -3.3187354229082e-08, 3.45730090142752e-08, -3.60114416701185e-08, 3.75044637579641e-08, -3.90539421830103e-08, 4.06617998200627e-08, -4.23300184777719e-08, 4.40606383314204e-08, -4.58557613480955e-08, 4.77175512959067e-08, -4.96482366814062e-08, 5.16501115919303e-08, -5.37255373673448e-08, 5.58769445493511e-08, -5.81068347006881e-08, 6.04177815604181e-08, -6.28124339559925e-08, 6.52935160496106e-08, -6.78638307974386e-08, 7.05262609273947e-08, -7.32837708189271e-08, 7.61394092944632e-08, -7.9096310667522e-08, 8.21576975558343e-08, -8.53268822757746e-08, 8.86072698633261e-08, -9.20023593407434e-08, 9.55157462280798e-08, -9.91511253860623e-08, 1.02912292446928e-07, -1.06803146434439e-07, 1.10827692296207e-07, -1.14990043608365e-07, 1.19294424074696e-07, -1.23745170993314e-07, 1.28346737261961e-07, -1.33103694166584e-07, 1.38020734350156e-07, -1.43102673513333e-07, 1.48354453984036e-07, -1.53781147516473e-07, 1.59387957592401e-07, -1.65180222580421e-07, 1.71163418621678e-07, -1.77343162381224e-07, 1.83725214673971e-07, -1.90315482857529e-07, 1.97120023785979e-07, -2.04145048156139e-07, 2.11396921937456e-07, -2.1888217093317e-07, 2.26607484313986e-07, -2.34579716328545e-07, 2.42805891082012e-07, -2.51293206106705e-07, 2.60049034644452e-07, -2.69080930280122e-07, 2.78396630150942e-07, -2.88004058763322e-07, 2.97911331240489e-07, -3.08126757519649e-07, 3.18658846194787e-07, -3.29516307802925e-07, 3.40708059724779e-07, -3.52243229009495e-07, 3.6413115741772e-07, -3.76381404531091e-07, 3.89003752798643e-07, -4.02008211058645e-07, 4.15405019000784e-07, -4.29204651541204e-07, 4.43417823159575e-07, -4.58055491941259e-07, 4.73128864309854e-07, -4.88649399543107e-07, 5.04628814379112e-07, -5.21079087426899e-07, 5.38012463978412e-07, -5.55441460775834e-07, 5.73378870382378e-07, -5.91837766143093e-07, 6.10831507910726e-07, -6.30373745601875e-07, 6.50478425415545e-07, -6.71159793771865e-07, 6.92432403217492e-07, -7.14311117341908e-07, 7.36811115649185e-07, -7.59947899468202e-07, 7.83737296481045e-07, -8.08195466770648e-07, 8.33338907479856e-07, -8.59184459387534e-07, 8.8574931092627e-07, -9.13051005102429e-07, 9.41107444226961e-07, -9.69936895623309e-07, 9.99557998584052e-07, -1.02998976803096e-06, 1.06125160165788e-06, -1.09336328614281e-06, 1.12634500176228e-06, -1.16021732911035e-06, 1.19500125506142e-06, -1.2307181788392e-06, 1.26738991787983e-06, -1.30503871376325e-06, 1.34368723925536e-06, -1.38335860329482e-06, 1.42407635824161e-06, -1.46586450575385e-06, 1.50874750325051e-06, -1.55275026970503e-06, 1.59789819322099e-06, -1.64421713622544e-06, 1.69173344263945e-06, -1.7404739446425e-06, 1.79046596841704e-06, -1.84173734123686e-06, 1.89431639836188e-06, -1.94823198864658e-06, 2.00351348285111e-06, -2.06019077836324e-06, 2.11829430770935e-06, -2.17785504438998e-06, 2.2389045096833e-06, -2.3014747796557e-06, 2.36559849194848e-06, -2.43130885290268e-06, 2.49863964374947e-06, -2.56762522797854e-06, 2.63830055856777e-06, -2.71070118395098e-06, 2.78486325557379e-06, -2.860823535066e-06, 2.93861940089738e-06, -3.0182888548907e-06, 3.09987052994046e-06, -3.18340369653805e-06, 3.26892827011222e-06, -3.35648481760365e-06, 3.44611456477446e-06, -3.53785940261332e-06, 3.63176189522499e-06, -3.72786528583355e-06, 3.82621350453202e-06, -3.9268511748512e-06, 4.02982362081056e-06, -4.13517687363525e-06, 4.24295767844743e-06, -4.35321350216344e-06, 4.46599253934144e-06, -4.58134371927043e-06, 4.69931671317489e-06, -4.81996194064331e-06, 4.94333057641362e-06, -5.0694745570832e-06, 5.19844658803848e-06, -5.33030014984618e-06, 5.46508950513821e-06, -5.60286970480268e-06, 5.74369659487916e-06, -5.88762682294463e-06, 6.03471784452113e-06, -6.18502792914425e-06, 6.33861616773303e-06, -6.49554247732181e-06, 6.65586760862715e-06, -6.81965315148578e-06, 6.98696154123184e-06, -7.15785606444215e-06, 7.33240086524411e-06, -7.51066095086687e-06, 7.69270219750523e-06, -7.87859135642411e-06, 8.06839605896308e-06, -8.26218482259881e-06, 8.46002705616301e-06, -8.66199306541004e-06, 8.86815405799689e-06, -9.0785821486981e-06, 9.29335036500462e-06, -9.51253265168193e-06, 9.73620387547824e-06, -9.96443983037281e-06, 1.01973172417624e-05, -1.04349137714058e-05, 1.06773080216986e-05, -1.09245795395646e-05, 1.11768088215478e-05, -1.14340773170063e-05, 1.1696467432321e-05, -1.19640625351048e-05, 1.22369469572059e-05, -1.25152059983389e-05, 1.27989259297771e-05, -1.30881939976246e-05, 1.33830984252832e-05, -1.3683728417105e-05, 1.39901741604081e-05, -1.430252682877e-05, 1.46208785841355e-05, -1.4945322579084e-05, 1.52759529591355e-05, -1.56128648641554e-05, 1.59561544311963e-05, -1.6305918794502e-05, 1.66622560885063e-05, -1.70252654481515e-05, 1.73950470096478e-05, -1.77717019122765e-05, 1.8155332298526e-05, -1.85460413143009e-05, 1.89439331092762e-05, -1.93491128372101e-05, 1.97616866557464e-05, -2.01817617256628e-05, 2.06094462105709e-05, -2.10448492760061e-05, 2.14880810884778e-05, -2.19392528144994e-05, 2.23984766181496e-05, -2.28658656606157e-05, 2.33415340973865e-05, -2.38255970765516e-05, 2.43181707355996e-05, -2.48193722003629e-05, 2.53293195801786e-05, -2.58481319661545e-05, 2.6375929427728e-05, -2.69128330077491e-05, 2.74589647199648e-05, -2.801444754468e-05, 2.85794054233439e-05, -2.91539632554108e-05, 2.97382468919942e-05, -3.03323831313346e-05, 3.09364997134725e-05, -3.15507253143516e-05, 3.21751895395646e-05, -3.28100229180657e-05, 3.34553568963995e-05, -3.41113238302159e-05, 3.47780569794079e-05, -3.54556904983718e-05, 3.61443594297702e-05, -3.68441996960468e-05, 3.75553480912655e-05, -3.82779422725492e-05, 3.90121207509986e-05, -3.9758022882411e-05, 4.05157888583914e-05, -4.12855596958623e-05, 4.20674772276562e-05, -4.28616840918786e-05, 4.36683237203087e-05, -4.44875403293028e-05, 4.53194789067861e-05, -4.61642852017012e-05, 4.70221057112778e-05, -4.78930876693714e-05, 4.87773790337755e-05, -4.96751284732808e-05, 5.05864853546908e-05, -5.15115997286312e-05, 5.24506223171257e-05, -5.34037044981916e-05, 5.43709982919405e-05, -5.53526563458166e-05, 5.63488319192271e-05, -5.73596788689279e-05, 5.83853516320148e-05, -5.94260052112711e-05, 6.04817951580526e-05, -6.15528775556056e-05, 6.26394090025556e-05, -6.3741546594899e-05, 6.485944790928e-05, -6.59932709843283e-05, 6.71431743026713e-05, -6.83093167724491e-05, 6.94918577082417e-05, -7.06909568118076e-05, 7.1906774153196e-05, -7.31394701501873e-05, 7.43892055483822e-05, -7.56561414009422e-05, 7.69404390476472e-05, -7.82422600940133e-05, 7.95617663897479e-05, -8.08991200067706e-05, 8.22544832182338e-05, -8.36280184754008e-05, 8.50198883850801e-05, -8.64302556872766e-05, 8.78592832315249e-05, -8.93071339536252e-05, 9.07739708518818e-05, -9.22599569635067e-05, 9.37652553391273e-05, -9.52900290191973e-05, 9.68344410091391e-05, -9.83986542537927e-05, 9.99828316119365e-05, -0.000101587135830291, 0.000103211729518598, -0.000104856775122807, 0.00010652243489792, -0.000108208870882076, 0.000109916244869479, -0.000111644718382554, 0.000113394452644876, -0.000115165608553674, 0.000116958346651281, -0.000118772827096968, 0.000120609209638835, -0.00012246765358471, 0.000124348317774044, -0.000126251360547287, 0.000128176939718131, -0.000130125212543033, 0.000132096335691709, -0.000134090465217172, 0.000136107756525691, -0.000138148364346009, 0.000140212442699685, -0.000142300144869503, 0.000144411623369193, -0.000146547029911895, 0.000148706515379455, -0.000150890229790849, 0.000153098322270743, -0.000155330941017313, 0.000157588233271468, -0.000159870345284208, 0.000162177422284598, -0.00016450960844789, 0.00016686704686266, -0.000169249879499473, 0.000171658247177397, -0.000174092289531715, 0.000176552144981243, -0.000179037950695815, 0.000181549842563001, -0.000184087955155707, 0.000186652421698824, -0.000189243374035776, 0.000191860942596639, -0.000194505256364332, 0.000197176442840922, -0.000199874628015649, 0.000202599936330649, -0.00020535249064842, 0.000208132412218359, -0.000210939820643406, 0.000213774833847127, -0.000216637568040499, 0.000219528137688458, -0.000222446655476997, 0.000225393232280108, -0.00022836797712684, 0.000231370997167726, -0.000234402397642614, 0.000237462281847475, -0.000240550751101525, 0.000243667904714786, -0.000246813839954876, 0.000249988652015748, -0.0002531924339841, 0.000256425276807521, -0.000259687269262708, 0.000262978497922916, -0.000266299047126401, 0.000269648998944523, -0.000273028433150656, 0.00027643742718812, -0.000279876056139392, 0.000283344392695002, -0.000286842507122567, 0.000290370467236612, -0.000293928338367409, 0.000297516183331015, -0.000301134062399925, 0.000304782033272406, -0.000308460151043247, 0.000312168468174469, -0.000315907034466668, 0.000319675897029647, -0.000323475100254611, 0.000327304685785086, -0.000331164692489572, 0.000335055156434117, -0.000338976110854094, 0.000342927586127977, -0.000346909609750621, 0.000350922206305932, -0.000354965397442132, 0.000359039201845296, -0.000363143635213802, 0.000367278710233949, -0.000371444436554701, 0.000375640820763899, -0.000379867866364029, 0.000384125573748757, -0.000388413940180175, 0.000392732959765669, -0.000397082623435596, 0.000401462918921177, -0.000405873830734171, 0.000410315340144538, -0.000414787425159931, 0.000419290060506434, -0.000423823217608296, 0.000428386864568277, -0.000432980966149401, 0.000437605483756287, -0.000442260375417523, 0.000446945595768284, -0.000451661096033093, 0.00045640682400972, -0.000461182724053604, 0.000465988737061109, -0.0004708248004567, 0.000475690848176979, -0.000480586810657118, 0.000485512614817964, -0.000490468184053139, 0.000495453438216523, -0.000500468293610859, 0.000505512662976408, -0.000510586455480618, 0.000515689576707624, -0.000520821928649317, 0.000525983409696159, -0.000531173914628818, 0.000536393334610494, -0.000541641557179993, 0.00054691846624459, -0.000552223942074839, 0.000557557861298471, -0.000562920096895885, 0.000568310518196191, -0.00057372899087323, 0.000579175376942907, -0.00058464953476099, 0.000590151319020737, -0.000595680580752348, 0.000601237167322679, -0.000606820922434536, 0.000612431686128428, -0.000618069294783301, 0.000623733581118736, -0.000629424374198138, 0.000635141499431052, -0.000640884778577973, 0.000646654029754947, -0.000652449067438045, 0.000658269702470346, -0.000664115742067487, 0.00066998698982579, -0.000675883245729066, 0.000681804306158079, -0.000687749963899556, 0.000693720008155368, -0.000699714224553603, 0.000705732395159661, -0.000711774298487991, 0.000717839709513903, -0.000723928399688062, 0.000730040136948873, -0.00073617468573764, 0.000742331807013497, -0.000748511258269298, 0.00075471279354748, -0.000760936163457825, 0.0007671811151945, -0.00077344739255517, 0.000779734735959266, -0.000786042882468179, 0.000792371565804994, -0.000798720516376437, 0.000805089461293616, -0.000811478124394296, 0.000817886226266866, -0.000824313484271818, 0.000830759612568292, -0.000837224322137568, 0.000843707320808766, -0.000850208313284752, 0.000856727001169279, -0.00086326308299398, 0.000869816254246565, -0.000876386207399105, 0.000882972631937906, -0.000889575214392415, 0.000896193638366341, -0.000902827584568322, 0.000909476730843987, -0.000916140752207472, 0.000922819320875004, -0.000929512106297705, 0.000936218775196218, -0.000942938991594825, 0.000949672416856454, -0.00095641870971893, 0.000963177526331112, -0.000969948520289248, 0.000976731342675006, -0.0009835256420934, 0.000990331064710438, -0.000997147254293563, 0.00100397385224973, -0.00101081049766684, 0.00101765682735314, -0.00102451247587951, 0.00103137707561998, -0.00103825025679461, 0.00104513164751223, -0.00105202087381263, 0.0010589175597109, -0.00106582132724174, 0.00107273179650308, -0.00107964858570184, 0.00108657131119916, -0.00109349958755595, 0.00110043302757972, -0.00110737124237114, 0.00111431384137073, -0.00112126043240743, 0.00112821062174559, -0.001135164014134, 0.00114212021285443, -0.0011490788197706, 0.00115603943537816, -0.00116300165885406, 0.00116996508810703, -0.001176929319828, 0.00118389394954147, -0.00119085857165609, 0.00119782277951669, -0.00120478616545587, 0.00121174832084617, -0.00121870883615284, 0.00122566730098618, -0.00123262330415441, 0.00123957643371783, -0.00124652627704081, -0.00124652627704081, 0.00123957643371783, -0.00123262330415441, 0.00122566730098618, -0.00121870883615284, 0.00121174832084617, -0.00120478616545587, 0.00119782277951669, -0.00119085857165609, 0.00118389394954147, -0.001176929319828, 0.00116996508810703, -0.00116300165885406, 0.00115603943537816, -0.0011490788197706, 0.00114212021285443, -0.001135164014134, 0.00112821062174559, -0.00112126043240743, 0.00111431384137073, -0.00110737124237114, 0.00110043302757972, -0.00109349958755595, 0.00108657131119916, -0.00107964858570184, 0.00107273179650308, -0.00106582132724174, 0.0010589175597109, -0.00105202087381263, 0.00104513164751223, -0.00103825025679461, 0.00103137707561998, -0.00102451247587951, 0.00101765682735314, -0.00101081049766684, 0.00100397385224973, -0.000997147254293563, 0.000990331064710438, -0.0009835256420934, 0.000976731342675006, -0.000969948520289248, 0.000963177526331112, -0.00095641870971893, 0.000949672416856454, -0.000942938991594825, 0.000936218775196218, -0.000929512106297705, 0.000922819320875004, -0.000916140752207472, 0.000909476730843987, -0.000902827584568322, 0.000896193638366341, -0.000889575214392415, 0.000882972631937906, -0.000876386207399105, 0.000869816254246565, -0.00086326308299398, 0.000856727001169279, -0.000850208313284752, 0.000843707320808766, -0.000837224322137568, 0.000830759612568292, -0.000824313484271818, 0.000817886226266866, -0.000811478124394296, 0.000805089461293616, -0.000798720516376437, 0.000792371565804994, -0.000786042882468179, 0.000779734735959266, -0.00077344739255517, 0.0007671811151945, -0.000760936163457825, 0.00075471279354748, -0.000748511258269298, 0.000742331807013497, -0.00073617468573764, 0.000730040136948873, -0.000723928399688062, 0.000717839709513903, -0.000711774298487991, 0.000705732395159661, -0.000699714224553603, 0.000693720008155368, -0.000687749963899556, 0.000681804306158079, -0.000675883245729066, 0.00066998698982579, -0.000664115742067487, 0.000658269702470346, -0.000652449067438045, 0.000646654029754947, -0.000640884778577973, 0.000635141499431052, -0.000629424374198138, 0.000623733581118736, -0.000618069294783301, 0.000612431686128428, -0.000606820922434536, 0.000601237167322679, -0.000595680580752348, 0.000590151319020737, -0.00058464953476099, 0.000579175376942907, -0.00057372899087323, 0.000568310518196191, -0.000562920096895885, 0.000557557861298471, -0.000552223942074839, 0.00054691846624459, -0.000541641557179993, 0.000536393334610494, -0.000531173914628818, 0.000525983409696159, -0.000520821928649317, 0.000515689576707624, -0.000510586455480618, 0.000505512662976408, -0.000500468293610859, 0.000495453438216523, -0.000490468184053139, 0.000485512614817964, -0.000480586810657118, 0.000475690848176979, -0.0004708248004567, 0.000465988737061109, -0.000461182724053604, 0.00045640682400972, -0.000451661096033093, 0.000446945595768284, -0.000442260375417523, 0.000437605483756287, -0.000432980966149401, 0.000428386864568277, -0.000423823217608296, 0.000419290060506434, -0.000414787425159931, 0.000410315340144538, -0.000405873830734171, 0.000401462918921177, -0.000397082623435596, 0.000392732959765669, -0.000388413940180175, 0.000384125573748757, -0.000379867866364029, 0.000375640820763899, -0.000371444436554701, 0.000367278710233949, -0.000363143635213802, 0.000359039201845296, -0.000354965397442132, 0.000350922206305932, -0.000346909609750621, 0.000342927586127977, -0.000338976110854094, 0.000335055156434117, -0.000331164692489572, 0.000327304685785086, -0.000323475100254611, 0.000319675897029647, -0.000315907034466668, 0.000312168468174469, -0.000308460151043247, 0.000304782033272406, -0.000301134062399925, 0.000297516183331015, -0.000293928338367409, 0.000290370467236612, -0.000286842507122567, 0.000283344392695002, -0.000279876056139392, 0.00027643742718812, -0.000273028433150656, 0.000269648998944523, -0.000266299047126401, 0.000262978497922916, -0.000259687269262708, 0.000256425276807521, -0.0002531924339841, 0.000249988652015748, -0.000246813839954876, 0.000243667904714786, -0.000240550751101525, 0.000237462281847475, -0.000234402397642614, 0.000231370997167726, -0.00022836797712684, 0.000225393232280108, -0.000222446655476997, 0.000219528137688458, -0.000216637568040499, 0.000213774833847127, -0.000210939820643406, 0.000208132412218359, -0.00020535249064842, 0.000202599936330649, -0.000199874628015649, 0.000197176442840922, -0.000194505256364332, 0.000191860942596639, -0.000189243374035776, 0.000186652421698824, -0.000184087955155707, 0.000181549842563001, -0.000179037950695815, 0.000176552144981243, -0.000174092289531715, 0.000171658247177397, -0.000169249879499473, 0.00016686704686266, -0.00016450960844789, 0.000162177422284598, -0.000159870345284208, 0.000157588233271468, -0.000155330941017313, 0.000153098322270743, -0.000150890229790849, 0.000148706515379455, -0.000146547029911895, 0.000144411623369193, -0.000142300144869503, 0.000140212442699685, -0.000138148364346009, 0.000136107756525691, -0.000134090465217172, 0.000132096335691709, -0.000130125212543033, 0.000128176939718131, -0.000126251360547287, 0.000124348317774044, -0.00012246765358471, 0.000120609209638835, -0.000118772827096968, 0.000116958346651281, -0.000115165608553674, 0.000113394452644876, -0.000111644718382554, 0.000109916244869479, -0.000108208870882076, 0.00010652243489792, -0.000104856775122807, 0.000103211729518598, -0.000101587135830291, 9.99828316119365e-05, -9.83986542537927e-05, 9.68344410091391e-05, -9.52900290191973e-05, 9.37652553391273e-05, -9.22599569635067e-05, 9.07739708518818e-05, -8.93071339536252e-05, 8.78592832315249e-05, -8.64302556872766e-05, 8.50198883850801e-05, -8.36280184754008e-05, 8.22544832182338e-05, -8.08991200067706e-05, 7.95617663897479e-05, -7.82422600940133e-05, 7.69404390476472e-05, -7.56561414009422e-05, 7.43892055483822e-05, -7.31394701501873e-05, 7.1906774153196e-05, -7.06909568118076e-05, 6.94918577082417e-05, -6.83093167724491e-05, 6.71431743026713e-05, -6.59932709843283e-05, 6.485944790928e-05, -6.3741546594899e-05, 6.26394090025556e-05, -6.15528775556056e-05, 6.04817951580526e-05, -5.94260052112711e-05, 5.83853516320148e-05, -5.73596788689279e-05, 5.63488319192271e-05, -5.53526563458166e-05, 5.43709982919405e-05, -5.34037044981916e-05, 5.24506223171257e-05, -5.15115997286312e-05, 5.05864853546908e-05, -4.96751284732808e-05, 4.87773790337755e-05, -4.78930876693714e-05, 4.70221057112778e-05, -4.61642852017012e-05, 4.53194789067861e-05, -4.44875403293028e-05, 4.36683237203087e-05, -4.28616840918786e-05, 4.20674772276562e-05, -4.12855596958623e-05, 4.05157888583914e-05, -3.9758022882411e-05, 3.90121207509986e-05, -3.82779422725492e-05, 3.75553480912655e-05, -3.68441996960468e-05, 3.61443594297702e-05, -3.54556904983718e-05, 3.47780569794079e-05, -3.41113238302159e-05, 3.34553568963995e-05, -3.28100229180657e-05, 3.21751895395646e-05, -3.15507253143516e-05, 3.09364997134725e-05, -3.03323831313346e-05, 2.97382468919942e-05, -2.91539632554108e-05, 2.85794054233439e-05, -2.801444754468e-05, 2.74589647199648e-05, -2.69128330077491e-05, 2.6375929427728e-05, -2.58481319661545e-05, 2.53293195801786e-05, -2.48193722003629e-05, 2.43181707355996e-05, -2.38255970765516e-05, 2.33415340973865e-05, -2.28658656606157e-05, 2.23984766181496e-05, -2.19392528144994e-05, 2.14880810884778e-05, -2.10448492760061e-05, 2.06094462105709e-05, -2.01817617256628e-05, 1.97616866557464e-05, -1.93491128372101e-05, 1.89439331092762e-05, -1.85460413143009e-05, 1.8155332298526e-05, -1.77717019122765e-05, 1.73950470096478e-05, -1.70252654481515e-05, 1.66622560885063e-05, -1.6305918794502e-05, 1.59561544311963e-05, -1.56128648641554e-05, 1.52759529591355e-05, -1.4945322579084e-05, 1.46208785841355e-05, -1.430252682877e-05, 1.39901741604081e-05, -1.3683728417105e-05, 1.33830984252832e-05, -1.30881939976246e-05, 1.27989259297771e-05, -1.25152059983389e-05, 1.22369469572059e-05, -1.19640625351048e-05, 1.1696467432321e-05, -1.14340773170063e-05, 1.11768088215478e-05, -1.09245795395646e-05, 1.06773080216986e-05, -1.04349137714058e-05, 1.01973172417624e-05, -9.96443983037281e-06, 9.73620387547824e-06, -9.51253265168193e-06, 9.29335036500462e-06, -9.0785821486981e-06, 8.86815405799689e-06, -8.66199306541004e-06, 8.46002705616301e-06, -8.26218482259881e-06, 8.06839605896308e-06, -7.87859135642411e-06, 7.69270219750523e-06, -7.51066095086687e-06, 7.33240086524411e-06, -7.15785606444215e-06, 6.98696154123184e-06, -6.81965315148578e-06, 6.65586760862715e-06, -6.49554247732181e-06, 6.33861616773303e-06, -6.18502792914425e-06, 6.03471784452113e-06, -5.88762682294463e-06, 5.74369659487916e-06, -5.60286970480268e-06, 5.46508950513821e-06, -5.33030014984618e-06, 5.19844658803848e-06, -5.0694745570832e-06, 4.94333057641362e-06, -4.81996194064331e-06, 4.69931671317489e-06, -4.58134371927043e-06, 4.46599253934144e-06, -4.35321350216344e-06, 4.24295767844743e-06, -4.13517687363525e-06, 4.02982362081056e-06, -3.9268511748512e-06, 3.82621350453202e-06, -3.72786528583355e-06, 3.63176189522499e-06, -3.53785940261332e-06, 3.44611456477446e-06, -3.35648481760365e-06, 3.26892827011222e-06, -3.18340369653805e-06, 3.09987052994046e-06, -3.0182888548907e-06, 2.93861940089738e-06, -2.860823535066e-06, 2.78486325557379e-06, -2.71070118395098e-06, 2.63830055856777e-06, -2.56762522797854e-06, 2.49863964374947e-06, -2.43130885290268e-06, 2.36559849194848e-06, -2.3014747796557e-06, 2.2389045096833e-06, -2.17785504438998e-06, 2.11829430770935e-06, -2.06019077836324e-06, 2.00351348285111e-06, -1.94823198864658e-06, 1.89431639836188e-06, -1.84173734123686e-06, 1.79046596841704e-06, -1.7404739446425e-06, 1.69173344263945e-06, -1.64421713622544e-06, 1.59789819322099e-06, -1.55275026970503e-06, 1.50874750325051e-06, -1.46586450575385e-06, 1.42407635824161e-06, -1.38335860329482e-06, 1.34368723925536e-06, -1.30503871376325e-06, 1.26738991787983e-06, -1.2307181788392e-06, 1.19500125506142e-06, -1.16021732911035e-06, 1.12634500176228e-06, -1.09336328614281e-06, 1.06125160165788e-06, -1.02998976803096e-06, 9.99557998584052e-07, -9.69936895623309e-07, 9.41107444226961e-07, -9.13051005102429e-07, 8.8574931092627e-07, -8.59184459387534e-07, 8.33338907479856e-07, -8.08195466770648e-07, 7.83737296481045e-07, -7.59947899468202e-07, 7.36811115649185e-07, -7.14311117341908e-07, 6.92432403217492e-07, -6.71159793771865e-07, 6.50478425415545e-07, -6.30373745601875e-07, 6.10831507910726e-07, -5.91837766143093e-07, 5.73378870382378e-07, -5.55441460775834e-07, 5.38012463978412e-07, -5.21079087426899e-07, 5.04628814379112e-07, -4.88649399543107e-07, 4.73128864309854e-07, -4.58055491941259e-07, 4.43417823159575e-07, -4.29204651541204e-07, 4.15405019000784e-07, -4.02008211058645e-07, 3.89003752798643e-07, -3.76381404531091e-07, 3.6413115741772e-07, -3.52243229009495e-07, 3.40708059724779e-07, -3.29516307802925e-07, 3.18658846194787e-07, -3.08126757519649e-07, 2.97911331240489e-07, -2.88004058763322e-07, 2.78396630150942e-07, -2.69080930280122e-07, 2.60049034644452e-07, -2.51293206106705e-07, 2.42805891082012e-07, -2.34579716328545e-07, 2.26607484313986e-07, -2.1888217093317e-07, 2.11396921937456e-07, -2.04145048156139e-07, 1.97120023785979e-07, -1.90315482857529e-07, 1.83725214673971e-07, -1.77343162381224e-07, 1.71163418621678e-07, -1.65180222580421e-07, 1.59387957592401e-07, -1.53781147516473e-07, 1.48354453984036e-07, -1.43102673513333e-07, 1.38020734350156e-07, -1.33103694166584e-07, 1.28346737261961e-07, -1.23745170993314e-07, 1.19294424074696e-07, -1.14990043608365e-07, 1.10827692296207e-07, -1.06803146434439e-07, 1.02912292446928e-07, -9.91511253860623e-08, 9.55157462280798e-08, -9.20023593407434e-08, 8.86072698633261e-08, -8.53268822757746e-08, 8.21576975558343e-08, -7.9096310667522e-08, 7.61394092944632e-08, -7.32837708189271e-08, 7.05262609273947e-08, -6.78638307974386e-08, 6.52935160496106e-08, -6.28124339559925e-08, 6.04177815604181e-08, -5.81068347006881e-08, 5.58769445493511e-08, -5.37255373673448e-08, 5.16501115919303e-08, -4.96482366814062e-08, 4.77175512959067e-08, -4.58557613480955e-08, 4.40606383314204e-08, -4.23300184777719e-08, 4.06617998200627e-08, -3.90539421830103e-08, 3.75044637579641e-08, -3.60114416701185e-08, 3.45730090142752e-08, -3.3187354229082e-08, 3.18527191168298e-08, -3.05673978854811e-08, 2.93297355703363e-08, -2.81381269606225e-08, 2.69910148754721e-08, -2.58868895572453e-08, 2.48242867320142e-08, -2.38017866438514e-08, 2.28180135093143e-08, -2.18716330094351e-08, 2.09613526645513e-08, -2.00859193588294e-08, 1.92441195835055e-08, -1.84347770822287e-08, 1.76567529665338e-08, -1.69089437827725e-08, 1.61902811614059e-08, -1.54997304907566e-08, 1.48362901253415e-08, -1.41989905975192e-08, 1.35868933375727e-08, -1.29990898326613e-08, 1.24347019249477e-08, -1.18928791112068e-08, 1.13727984982297e-08, -1.08736648896912e-08, 1.03947089482348e-08, -9.93518634506316e-09, 9.49437800870907e-09, -9.07158853206938e-09, 8.66614587624914e-09, -8.27740051312088e-09, 7.90472464601174e-09, -7.54751204292171e-09, 7.20517694187128e-09, -6.87715330664122e-09, 6.56289513325747e-09, -6.26187452976665e-09, 5.97358227339057e-09, -5.69752680040526e-09, 5.43323321521738e-09, -5.1802439673956e-09, 4.93811717030335e-09, -4.70642610951057e-09, 4.48476000799418e-09, -4.27272271431432e-09, 4.06993095113461e-09, -3.87601668083069e-09, 3.69062442808078e-09, -3.51341150276383e-09, 3.34404801011028e-09, -3.18221600778648e-09, 3.02760890801395e-09, -2.87993161774888e-09, 2.73890013513864e-09, -2.60424069218759e-09, 2.47568961524406e-09, -2.3529935034028e-09, 2.23590845168218e-09, -2.12419926211621e-09, 2.01764010263819e-09, -1.91601373979099e-09, 1.81911099962176e-09, -1.72673053126864e-09, 1.63867970716679e-09, -1.55477225195768e-09, 1.47482983322761e-09, -1.39868092385208e-09, 1.32616026010906e-09, -1.2571098013082e-09, 1.19137729349317e-09, -1.12881702964026e-09, 1.06928828288649e-09, -1.01265680832269e-09, 9.58793204409408e-10, -9.07573787055337e-10, 8.58879383385065e-10, -8.1259600081324e-10, 7.68614389180671e-10, -7.26829591628198e-10, 6.87140829523907e-10, -6.49451935410319e-10, 6.13670773223857e-10, -5.79708528430644e-10, 5.47480580443914e-10, -5.16905705589297e-10, 4.87906297217187e-10, -4.604079352571e-10, 4.34339446798936e-10, -4.0963255829323e-10, 3.86222395606165e-10, -3.64046279419916e-10, 3.4304447192228e-10, -3.23160335306455e-10, 3.04339208989042e-10, -2.86528840112691e-10, 2.69680014727018e-10, -2.53744560673949e-10, 2.38677429481633e-10, -2.24435176356142e-10, 2.10976632656124e-10, -1.98262056729134e-10, 1.86253630572721e-10, -1.74915761086984e-10, 1.64213913856221e-10, -1.54115439121532e-10, 1.44589172811568e-10, -1.35605624239392e-10, 1.27136194331798e-10, -1.1915393958609e-10, 1.11633660724088e-10, -1.04550280965249e-10, 9.78808134224473e-11, -9.16029986535428e-11, 8.56959290291455e-11, -8.01395366874188e-11, 7.49147608867297e-11, -7.00033057170473e-11, 6.53882382287068e-11, -6.10532151090364e-11, 5.69824079257519e-11, -5.31612765146664e-11, 4.95757229021586e-11, -4.62126411737212e-11, 4.30591967670628e-11, -4.01034225055299e-11, 3.7334157278333e-11, -3.47407455674864e-11, 3.23127180063608e-11, -3.00403581703589e-11, 2.79149110974542e-11, -2.59274826824319e-11, 2.40697471795535e-11, -2.23344088930372e-11, 2.07137210816213e-11, -1.920083225353e-11, 1.77894229028667e-11, -1.64730113005506e-11, 1.52458803752964e-11, -1.41023836660868e-11, 1.30375333326492e-11, -1.20463317293666e-11, 1.11241514590329e-11, -1.02665326220507e-11, 9.46930888861352e-12, -8.72873622698555e-12, 8.04112537232358e-12, -7.40298904971997e-12, 6.81116613854319e-12, -6.26253295301894e-12, 5.75421274697619e-12, -5.28365762152395e-12, 4.8481187726389e-12, -4.44527162937577e-12, 4.07294442854829e-12, -3.72900415476608e-12, 3.41155049285982e-12, -3.11881838527049e-12, 2.84889101559902e-12, -2.59998252360905e-12, 2.37087360540067e-12, -2.16031198081209e-12, 1.96653962092266e-12, -1.78864195223869e-12, 1.62528864163663e-12, -1.47532883145384e-12, 1.33813759265233e-12, -1.21231512284004e-12, 1.09721635501837e-12, -9.92156576115373e-13, 8.95985149555692e-13, -8.0825048611667e-13, 7.28387286861611e-13, -6.55569641509597e-13, 5.89263205701478e-13, -5.28772932397911e-13, 4.74197985500351e-13, -4.24522601700368e-13, 3.7957289300339e-13, -3.38778380805325e-13, 3.02000230972531e-13, -2.68754834740134e-13, 2.38958900447874e-13, -2.11847918015993e-13, 1.87544641586258e-13, -1.65718926554164e-13, 1.4618439566278e-13, -1.28612550383835e-13, 1.13005063166734e-13, -9.91296528797766e-14, 8.65760505214735e-14, -7.54720444753314e-14, 6.56319194022441e-14, -5.68615573761305e-14, 4.92087245821543e-14, -4.23674728662777e-14, 3.65334519004567e-14, -3.1160660571466e-14, 2.65665287006421e-14, -2.25024914424095e-14, 1.90007319588468e-14, -1.60671481308989e-14, 1.33359478221442e-14, -1.10899897651676e-14, 9.25623154261395e-15, -7.52788405327495e-15, 6.16483225972341e-15, -5.01553490787424e-15, 3.95585154454819e-15, -3.12094470988717e-15, 2.39797279534278e-15, -1.72117190032153e-15, 0.785398163397451], "scale": 0.00125, "kappa": 50}
